Ghost and Tachyon Free Propagation up to spin-3 in Lorentz Invariant Field Theories

We complete the set of spin-projector operators for fields up to rank-3 by providing all operators connecting sectors with same spin and parity. In this way we can broaden the search for unitary and non-tachyonic particle propagation in quadratic lagrangian with inter-field mixing. We use the properties of projector algebra to reanalyze known theories and shed light towards new healthy ones. We do so with full control over the gauge constraints by working the form of the saturated propagator in an appropriate frame of reference.

==> MixOp.m <==
(* ::Package:: *)

"Operators complete the ones provided in 1912.01023"


P[0,p,{1,7}][a_,b_,c_,m_]=((qq*g[b, c]*q[a] + qq*g[a, c]*q[b] + (qq*g[a, b] - 3*q[a]*q[b])*q[c])*q[m])/(3*qq^2)


P[0,p,{2,7}][a_,b_,c_,m_]=((2*g[b, c]*q[a] - g[a, c]*q[b] - g[a, b]*q[c])*q[m])/(3*Sqrt[2]*qq)


P[0,p,{3,7}][a_,b_,c_,m_]=((g[a, c]*q[b] - g[a, b]*q[c])*q[m])/(Sqrt[6]*qq)


P[0,p,{4,7}][a_,b_,c_,m_]=(q[a]*q[b]*q[c]*q[m])/qq^2


P[0,p,{5,7}][a_,b_,m_]=((qq*g[a, b] - q[a]*q[b])*q[m])/(Sqrt[3]*qq^(3/2))


P[0,p,{6,7}][a_,b_,m_]=(q[a]*q[b]*q[m])/qq^(3/2)


P[0,p,{7,7}][a_,b_]=(q[a]*q[b])/qq


P[0,p,{7,1}][a_,b_,c_,m_]=(q[a]*(qq*g[c, m]*q[b] + qq*g[b, m]*q[c] + (qq*g[b, c] - 3*q[b]*q[c])*q[m]))/(3*qq^2)


P[0,p,{7,2}][a_,b_,c_,m_]=(q[a]*(2*g[c, m]*q[b] - g[b, m]*q[c] - g[b, c]*q[m]))/(3*Sqrt[2]*qq)


P[0,p,{7,3}][a_,b_,c_,m_]=(q[a]*(g[b, m]*q[c] - g[b, c]*q[m]))/(Sqrt[6]*qq)


P[0,p,{7,3}][a_,b_,c_,m_]=(q[a]*(g[b, m]*q[c] - g[b, c]*q[m]))/(Sqrt[6]*qq)


P[0,p,{7,4}][a_,b_,c_,m_]=(q[a]*q[b]*q[c]*q[m])/qq^2


P[0,p,{7,5}][a_,b_,m_]=(q[a]*(qq*g[b, m] - q[b]*q[m]))/(Sqrt[3]*qq^(3/2))


P[0,p,{7,6}][a_,b_,m_]=(q[a]*q[b]*q[m])/qq^(3/2)


P[1,m,{1,8}][a_,b_,c_,m_]=(qq^2*g[a, b]*g[c, m] - qq*g[c, m]*q[a]*q[b] - qq*g[b, m]*q[a]*q[c] + qq*g[a, m]*(qq*g[b, c] - q[b]*q[c]) - qq*g[b, c]*q[a]*q[m] - qq*g[a, b]*q[c]*q[m] + 3*q[a]*q[b]*q[c]*q[m] + qq*g[a, c]*(qq*g[b, m] - q[b]*q[m]))/(Sqrt[15]*qq^2)


P[1,m,{2,8}][a_,b_,c_,m_]=-(-(qq*g[a, b]*g[c, m]) + g[c, m]*q[a]*q[b] + g[b, m]*q[a]*q[c] + 2*g[a, m]*(qq*g[b, c] - q[b]*q[c]) - 2*g[b, c]*q[a]*q[m] + g[a, b]*q[c]*q[m] + g[a, c]*(-(qq*g[b, m]) + q[b]*q[m]))/(2*Sqrt[3]*qq)


P[1,m,{3,8}][a_,b_,c_,m_]=(q[a]*(-(g[c, m]*q[b]) + g[b, m]*q[c]) + g[a, c]*(-(qq*g[b, m]) + q[b]*q[m]) + g[a, b]*(qq*g[c, m] - q[c]*q[m]))/(2*qq)


P[1,m,{4,8}][a_,b_,c_,m_]=(qq*g[c, m]*q[a]*q[b] + q[c]*(qq*g[b, m]*q[a] + q[b]*(qq*g[a, m] - 3*q[a]*q[m])))/(Sqrt[3]*qq^2)


P[1,m,{5,8}][a_,b_,c_,m_]=(g[c, m]*q[a]*q[b] + g[b, m]*q[a]*q[c] - 2*g[a, m]*q[b]*q[c])/(Sqrt[6]*qq)


P[1,m,{6,8}][a_,b_,c_,m_]=(q[a]*(g[c, m]*q[b] - g[b, m]*q[c]))/(Sqrt[2]*qq)


P[1,m,{7,8}][a_,b_,m_]=(qq*g[b, m]*q[a] + q[b]*(qq*g[a, m] - 2*q[a]*q[m]))/(Sqrt[2]*qq^(3/2))


P[1,m,{8,8}][a_,b_]=g[a, b] - (q[a]*q[b])/qq


P[1,m,{8,1}][a_,b_,c_,m_]=(qq^2*g[a, b]*g[c, m] - qq*g[c, m]*q[a]*q[b] - qq*g[b, m]*q[a]*q[c] + qq*g[a, m]*(qq*g[b, c] - q[b]*q[c]) - qq*g[b, c]*q[a]*q[m] - qq*g[a, b]*q[c]*q[m] + 3*q[a]*q[b]*q[c]*q[m] + qq*g[a, c]*(qq*g[b, m] - q[b]*q[m]))/(Sqrt[15]*qq^2)


P[1,m,{8,2}][a_,b_,c_,m_]=-(2*qq*g[a, b]*g[c, m] - 2*g[c, m]*q[a]*q[b] + g[b, m]*q[a]*q[c] + g[a, m]*(-(qq*g[b, c]) + q[b]*q[c]) + g[b, c]*q[a]*q[m] - 2*g[a, b]*q[c]*q[m] + g[a, c]*(-(qq*g[b, m]) + q[b]*q[m]))/(2*Sqrt[3]*qq)


P[1,m,{8,3}][a_,b_,c_,m_]=(g[a, m]*(qq*g[b, c] - q[b]*q[c]) + q[a]*(g[b, m]*q[c] - g[b, c]*q[m]) + g[a, c]*(-(qq*g[b, m]) + q[b]*q[m]))/(2*qq)


P[1,m,{8,4}][a_,b_,c_,m_]=(qq*g[a, m]*q[b]*q[c] + (qq*g[a, c]*q[b] + (qq*g[a, b] - 3*q[a]*q[b])*q[c])*q[m])/(Sqrt[3]*qq^2)


P[1,m,{8,5}][a_,b_,c_,m_]=(g[a, m]*q[b]*q[c] + (g[a, c]*q[b] - 2*g[a, b]*q[c])*q[m])/(Sqrt[6]*qq)


P[1,m,{8,6}][a_,b_,c_,m_]=(q[b]*(g[a, m]*q[c] - g[a, c]*q[m]))/(Sqrt[2]*qq)


P[1,m,{8,7}][a_,b_,m_]=(qq*g[a, m]*q[b] + (qq*g[a, b] - 2*q[a]*q[b])*q[m])/(Sqrt[2]*qq^(3/2))


P[0,p,{1,8}][a_,b_,c_]=(qq*g[b, c]*q[a] + qq*g[a, c]*q[b] + (qq*g[a, b] - 3*q[a]*q[b])*q[c])/(3*qq^(3/2))


P[0,p,{2,8}][a_,b_,c_]=(2*g[b, c]*q[a] - g[a, c]*q[b] - g[a, b]*q[c])/(3*Sqrt[2]*Sqrt[qq])


P[0,p,{3,8}][a_,b_,c_]=(g[a, c]*q[b] - g[a, b]*q[c])/(Sqrt[6]*Sqrt[qq])


P[0,p,{4,8}][a_,b_,c_]=(q[a]*q[b]*q[c])/qq^(3/2)


P[0,p,{5,8}][a_,b_]=(qq*g[a, b] - q[a]*q[b])/(Sqrt[3]*qq)


P[0,p,{6,8}][a_,b_]=(q[a]*q[b])/qq


P[0,p,{7,8}][a_]=q[a]/Sqrt[qq]


P[0,p,{8,8}][]=1


P[0,p,{8,1}][a_,b_,c_]=(qq*g[b, c]*q[a] + qq*g[a, c]*q[b] + (qq*g[a, b] - 3*q[a]*q[b])*q[c])/(3*qq^(3/2))


P[0,p,{8,2}][a_,b_,c_]=(2*g[b, c]*q[a] - g[a, c]*q[b] - g[a, b]*q[c])/(3*Sqrt[2]*Sqrt[qq])


P[0,p,{8,3}][a_,b_,c_]=(g[a, c]*q[b] - g[a, b]*q[c])/(Sqrt[6]*Sqrt[qq])


P[0,p,{8,4}][a_,b_,c_]=(q[a]*q[b]*q[c])/qq^(3/2)


P[0,p,{8,5}][a_,b_]=(qq*g[a, b] - q[a]*q[b])/(Sqrt[3]*qq)


P[0,p,{8,6}][a_,b_]=(q[a]*q[b])/qq


P[0,p,{8,7}][a_]=q[a]/Sqrt[qq]

